Benchmarking survival outcomes: A funnel plot for survival data

Benchmarking is commonly used in many healthcare settings to monitor clinical performance, with the aim of increasing cost-effectiveness and safe care of patients. The funnel plot is a popular tool in visualizing the performance of a healthcare center in relation to other centers and to a target, taking into account statistical uncertainty. In this paper we develop methodology for constructing funnel plots for survival data. The method takes into account censoring and can deal with differences in censoring distributions across centers. Practical issues in implementing the methodology are discussed, particularly in the setting of benchmarking clinical outcomes for hematopoietic stem cell transplantation. A simulation study is performed to assess the performance of the funnel plots under several scenarios. Our methodology is illustrated using data from the EBMT benchmarking project.

==> R/Logan/analysis.r <==
library(survival)

set.seed(123)
k1=50    # numer of patients in the center of interest ("center 1")
k2=100   # number of patients in the other centers
id=c(rep(1,k1),rep(2,k2))
k=k1+k2

km1=km.pseudo=L=U=numeric(100)

for (j in 1:100){
  
  cat('\r',j,'out of 100\r')
  
### survival times
  x1=rexp(k1,1)          # center 1, note 1 - pexp(1) = 0.37
  x2=rexp(k2,1)          # other centers
#  x2=rexp(k2,2)
  x=c(x1,x2)
  
### censoring variable, note administrative censoring at 1 year
  u1=pmin(rexp(k1,1),1)    # note: more severe censoring in center 1
  # u1=pmin(rexp(k1,1),1)   # if the censoring is the same, there's no problem
  u2=pmin(rexp(k2,3),1)
  
  u=c(u1,u2)
  status=(x<u)
  fup=pmin(x,u)  
  
### overall KM at 1 year
  surv = survfit(Surv(fup, status)~1)
  km = min(surv$surv)          # total KM
  
### KM at 1 year for center 1
  surv = survfit(Surv(fup, status)~1, subset=id==1)
  km1[j] = min(surv$surv)                        
  
### pseudo value estimate of survival at 1 year for center 1
  kmi=numeric(k)
  for (i in (1:k)){
    surv = survfit(Surv(fup[-i], status[-i])~1)
    kmi[i] = min(surv$surv)
  }
  pseudo=k*km - (k-1)*kmi
  km.pseudo[j]=mean(pseudo[id==1])   # mean(pseudo)=km
  
### bootstrap residuals for interval, B=500
  r=pseudo-km                        # residuals
  B=500
  y=numeric(B)
  for (b in 1:B){
    y[b]=mean(km + r[sample(k,k1,replace=TRUE)])
  }
  L[j]=quantile(y,0.025)
  U[j]=quantile(y,0.975)
}

plot(km1,km.pseudo,xlab="K-M at 1 year for center 1",ylab="pseudo value estimator at 1 year")
abline(0,1)

cat('\n')
cat('\ncenter-specific KM:','\n')
cat('mean=',mean(km1),' (should be 1-pexp(1)=0.37)\n')
cat('sd=',sd(km1),'\n')
cat('coverage=',mean(L<km1 & U>km1),'(should be 0.95)\n') 

cat('\npseudo values:','\n')
cat('mean=',mean(km.pseudo),' (should be 1-pexp(1)=0.37)\n')
cat('sd=',sd(km.pseudo),'\n')
cat('coverage=',mean(L<km.pseudo & U>km.pseudo),'(should be 0.95)\n') 





==> R/Simulation/Simulation.R <==
library(mvtnorm)
library(survival)
library(MASS)
library(tidyverse)

# Number of centers
N <- 20
# Overdispersion parameter (for number of patients per center)
theta <- 4
# Rho's for X's (assumed to be the same for every pair, variances assumed to be 1)
rho <- 0.5
cormat <- diag(1, 4)
cormat[upper.tri(cormat)] <- cormat[lower.tri(cormat)] <- rho
# Effects on hazards
bet <- c(0, 0.5, 0, 0.5)
# Mean value of X's is assumed to possibly vary across centers
# Overall mean 0, variance varmean (independent)
varmean <- c(0, 0, 1, 1)
# Baseline rate (constant)
lam0 <- 0.2
# Frailty variance (variance of random center effects)
fvar <- 0
# Censoring interval (rate)
a <- 0.1
b <- 0.3
# Time cut-off point
tau <- 5

M <- 2

#####################
# Average number of patients per center
average_n <- 25

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- matrix(NA, M, N)
for (m in 1:M)
{

  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                    x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ cic, data=d)

  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  for (i in 1:N) {
    end <- start + n[i] - 1
    Gi <- sf0[i]
    Gi <- approx(c(0, Gi$time), c(1, Gi$surv), h0$time, method="constant")$y
    if (is.na(Gi[1])) cat("\n\n\n\nGi[1] is NA for i =", i, "\n\n\n\n\n")
    Gi[is.na(Gi)] <- 0
    Gi <- c(1, Gi[-nt])
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      # Integrate until tau
      hSG[h0$time > tau] <- 0 # should be automatic, since Gi(5+)=0
      d$p[j] <- sum(hSG)
    }
    start <- end + 1
  }

  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(status), Expected=sum(p), Sumpq=sum(p*(1-p)),
              Precision=Expected^2/Sumpq) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm)
           )
  agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)


#####################
# Average number of patients per center
average_n <- 100

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- matrix(NA, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ cic, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  for (i in 1:N) {
    end <- start + n[i] - 1
    Gi <- sf0[i]
    Gi <- approx(c(0, Gi$time), c(1, Gi$surv), h0$time, method="constant")$y
    if (is.na(Gi[1])) cat("\n\n\n\nGi[1] is NA for i =", i, "\n\n\n\n\n")
    Gi[is.na(Gi)] <- 0
    Gi <- c(1, Gi[-nt])
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      # Integrate until tau
      hSG[h0$time > tau] <- 0 # should be automatic, since Gi(5+)=0
      d$p[j] <- sum(hSG)
    }
    start <- end + 1
  }
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(status), Expected=sum(p), Sumpq=sum(p*(1-p)),
              Precision=Expected^2/Sumpq) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm)
    )
  agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)


#####################
# Average number of patients per center
average_n <- 250

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- matrix(NA, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ cic, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  for (i in 1:N) {
    end <- start + n[i] - 1
    Gi <- sf0[i]
    Gi <- approx(c(0, Gi$time), c(1, Gi$surv), h0$time, method="constant")$y
    if (is.na(Gi[1])) cat("\n\n\n\nGi[1] is NA for i =", i, "\n\n\n\n\n")
    Gi[is.na(Gi)] <- 0
    Gi <- c(1, Gi[-nt])
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      # Integrate until tau
      hSG[h0$time > tau] <- 0 # should be automatic, since Gi(5+)=0
      d$p[j] <- sum(hSG)
    }
    start <- end + 1
  }
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(status), Expected=sum(p), Sumpq=sum(p*(1-p)),
              Precision=Expected^2/Sumpq) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm)
    )
  agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)


#####################
# Average number of patients per center
average_n <- 1000

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- matrix(NA, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ cic, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  for (i in 1:N) {
    end <- start + n[i] - 1
    Gi <- sf0[i]
    Gi <- approx(c(0, Gi$time), c(1, Gi$surv), h0$time, method="constant")$y
    if (is.na(Gi[1])) cat("\n\n\n\nGi[1] is NA for i =", i, "\n\n\n\n\n")
    Gi[is.na(Gi)] <- 0
    Gi <- c(1, Gi[-nt])
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      # Integrate until tau
      hSG[h0$time > tau] <- 0 # should be automatic, since Gi(5+)=0
      d$p[j] <- sum(hSG)
    }
    start <- end + 1
  }
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(status), Expected=sum(p), Sumpq=sum(p*(1-p)),
              Precision=Expected^2/Sumpq) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm)
    )
  agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)


==> R/Simulation/Simulation_-_Copy.R <==
library(mvtnorm)
library(survival)
library(MASS)
library(tidyverse)

# Number of centers
N <- 20
# Overdispersion parameter (for number of patients per center)
theta <- 4
# Rho's for X's (assumed to be the same for every pair, variances assumed to be 1)
rho <- 0.5
cormat <- diag(1, 4)
cormat[upper.tri(cormat)] <- cormat[lower.tri(cormat)] <- rho
# Effects on hazards
bet <- c(0, 0.5, 0, 0.5)
# Mean value of X's is assumed to possibly vary across centers
# Overall mean 0, variance varmean (independent)
varmean <- c(0, 0, 1, 1)
# Baseline rate (constant)
h0 <- 0.2
# Frailty variance (variance of random center effects)
fvar <- 0
# Censoring interval (rate)
a <- 0.1
b <- 0.3

M <- 100000

#####################
# Average number of patients per center
average_n <- 25

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed from now on

dt1 <- Sys.time()

whNorm <- whSqrt <- whPois <- matrix(NA, M, N)
for (m in 1:M)
{

  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * h0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                    x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring at two years
  # Additional between a-b years
  # d$tcens <- runif(totn, a, b)
  d$tcens <- rexp(totn, b)
  d$tcens[1:n[1]] <- rexp(n[1], a)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  
  # d$O <- d$stat1
  # d$E <- d$stat1 - c1$residuals
  
  d <- mutate(d,
              O = status,
              E = O - c1$residuals)
  d$E <- exp(-d$E) * (1 - exp(-d$E))
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(O), Expected=sum(E)) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Expected),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Expected),
           upperSqrt = (1 + qnorm(0.975)/(2 * sqrt(Expected)))^2,
           lowerSqrt = (1 - qnorm(0.975)/(2 * sqrt(Expected)))^2,
           upperPois = qpois(0.975, agg$Expected) / agg$Expected,
           lowerPois = qpois(0.025, agg$Expected) / agg$Expected,
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt),
           whPois = (Ratio > lowerPois) + (Ratio > 1) + (Ratio > upperPois)
           )
  # agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
  whPois[m, ] <- agg$whPois

}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)
if (is.list(tmp)) tmp <- unlist(tmp)
whSqrt <- as.data.frame(whSqrt)
for (i in 1:N)  whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whSqrt, 2, table)
whPois <- as.data.frame(whPois)
for (i in 1:N)  whPois[, i] <- factor(whPois[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whPois, 2, table)


#####################
# Average number of patients per center
average_n <- 100

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed from now on

dt1 <- Sys.time()

whNorm <- whSqrt <- whPois <- matrix(NA, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * h0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring at two years
  # Additional between a-b years
  # d$tcens <- runif(totn, a, b)
  d$tcens <- rexp(totn, b)
  d$tcens[1:n[1]] <- rexp(n[1], a)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  
  # d$O <- d$stat1
  # d$E <- d$stat1 - c1$residuals
  
  d <- mutate(d,
              O = status,
              E = O - c1$residuals)
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(O), Expected=sum(E)) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Expected),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Expected),
           upperSqrt = (1 + qnorm(0.975)/(2 * sqrt(Expected)))^2,
           lowerSqrt = (1 - qnorm(0.975)/(2 * sqrt(Expected)))^2,
           upperPois = qpois(0.975, agg$Expected) / agg$Expected,
           lowerPois = qpois(0.025, agg$Expected) / agg$Expected,
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt),
           whPois = (Ratio > lowerPois) + (Ratio > 1) + (Ratio > upperPois)
    )
  # agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
  whPois[m, ] <- agg$whPois
  
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)
whSqrt <- as.data.frame(whSqrt)
for (i in 1:N)  whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whSqrt, 2, table)
whPois <- as.data.frame(whPois)
for (i in 1:N)  whPois[, i] <- factor(whPois[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whPois, 2, table)


#####################
# Average number of patients per center
average_n <- 250

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed from now on

dt1 <- Sys.time()

whNorm <- whSqrt <- whPois <- matrix(NA, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * h0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring at two years
  # Additional between a-b years
  # d$tcens <- runif(totn, a, b)
  d$tcens <- rexp(totn, b)
  d$tcens[1:n[1]] <- rexp(n[1], a)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  
  # d$O <- d$stat1
  # d$E <- d$stat1 - c1$residuals
  
  d <- mutate(d,
              O = status,
              E = O - c1$residuals)
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(O), Expected=sum(E)) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Expected),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Expected),
           upperSqrt = (1 + qnorm(0.975)/(2 * sqrt(Expected)))^2,
           lowerSqrt = (1 - qnorm(0.975)/(2 * sqrt(Expected)))^2,
           upperPois = qpois(0.975, agg$Expected) / agg$Expected,
           lowerPois = qpois(0.025, agg$Expected) / agg$Expected,
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt),
           whPois = (Ratio > lowerPois) + (Ratio > 1) + (Ratio > upperPois)
    )
  # agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
  whPois[m, ] <- agg$whPois
  
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)
whSqrt <- as.data.frame(whSqrt)
for (i in 1:N)  whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whSqrt, 2, table)
whPois <- as.data.frame(whPois)
for (i in 1:N)  whPois[, i] <- factor(whPois[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whPois, 2, table)


#####################
# Average number of patients per center
average_n <- 1000

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed from now on

dt1 <- Sys.time()

whNorm <- whSqrt <- whPois <- matrix(NA, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * h0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring at two years
  # Additional between a-b years
  # d$tcens <- runif(totn, a, b)
  d$tcens <- rexp(totn, b)
  d$tcens[1:n[1]] <- rexp(n[1], a)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  
  # d$O <- d$stat1
  # d$E <- d$stat1 - c1$residuals
  
  d <- mutate(d,
              O = status,
              E = O - c1$residuals)
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(O), Expected=sum(E)) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Expected),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Expected),
           upperSqrt = (1 + qnorm(0.975)/(2 * sqrt(Expected)))^2,
           lowerSqrt = (1 - qnorm(0.975)/(2 * sqrt(Expected)))^2,
           upperPois = qpois(0.975, agg$Expected) / agg$Expected,
           lowerPois = qpois(0.025, agg$Expected) / agg$Expected,
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt),
           whPois = (Ratio > lowerPois) + (Ratio > 1) + (Ratio > upperPois)
    )
  # agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
  whPois[m, ] <- agg$whPois
  
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)
whSqrt <- as.data.frame(whSqrt)
for (i in 1:N)  whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whSqrt, 2, table)
whPois <- as.data.frame(whPois)
for (i in 1:N)  whPois[, i] <- factor(whPois[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whPois, 2, table)


==> R/Simulation/Simulation_simplified.R <==
library(mvtnorm)
library(survival)
library(MASS)
library(tidyverse)

convolve.binomial <- function(p) {
  # p is a vector of probabilities of Bernoulli distributions.
  # The convolution of these distributions is returned as a vector
  # `z` where z[i] is the probability of i-1, i=1, 2, ..., length(p)+1.
  n <- length(p) + 1
  z <- c(1, rep(0, n-1))
  for (p in p) z <- (1-p)*z + p*c(0, z[-n])
  return(z)
}
# x <- runif(10000)
# system.time(y <- convolve.binomial(x))

# Number of centers
N <- 20
# Overdispersion parameter (for number of patients per center)
theta <- 4
# Rho's for X's (assumed to be the same for every pair, variances assumed to be 1)
rho <- 0.5
cormat <- diag(1, 4)
cormat[upper.tri(cormat)] <- cormat[lower.tri(cormat)] <- rho
# Effects on hazards
bet <- c(0, 0.5, 0, 0.5)
# Mean value of X's is assumed to possibly vary across centers
# Overall mean 0, variance varmean (independent)
varmean <- c(0, 0, 1, 1)
# Baseline rate (constant)
lam0 <- 0.2
# Frailty variance (variance of random center effects)
fvar <- 0
# Censoring interval (rate)
a <- 0.1
b <- 0.3
# Time cut-off point
tau <- 5

M <- 400

#####################
# Average number of patients per center
average_n <- 25

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- whSqrt <- matrix(NA, M, N)
# whExact <- matrix(0, M, N)
for (m in 1:M)
{

  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ 1, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1

  Gi <- approx(c(0, sf0$time), c(1, sf0$surv), h0$time, method="constant")$y
  Gi[is.na(Gi)] <- 0
  Gi <- c(1, Gi[-nt])
  for (i in 1:N) {
    pj <- rep(NA, n[i])
    end <- start + n[i] - 1
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      d$p[j] <- pj[j-start+1] <- sum(hSG)
    }
    # pO <- convolve.binomial(pj) # pO[k] contains P(D \leg k-1), for k=1,...,length(pj)+1
    # O <- sum(d$status[start:end])
    # left <- sum(pO[1:(O+1)])
    # right <- sum(pO[((O+1):length(pO))])
    # if (left>0.025) whExact[m, i] <- 1
    # if (left>0.5) whExact[m, i] <- 2
    # if (right<=0.025) whExact[m, i] <- 3
    start <- end + 1
  }

  agg <- group_by(d, cic) %>%
    summarise(n=n(), O=sum(status), E=sum(p), V=sum(p*(1-p)),
              Vx=V/E^2, Precision=1/Vx, # Vx is variance for x-axis, var(O/E)=V/E^2
              O2=sqrt(O), E2=sqrt(E), V2=V/(4*E), # V2 obtained by delta method
              Vx2=V2/E, # Vx2 is variance for x-axix, var(sqrt(O)/sqrt(E))=var(sqrt(O))/E=V2/E
              Precision2=1/Vx2) %>%
    mutate(Ratio=O/E,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           Ratio2=O2/E2,
           upperSqrt = 1 + qnorm(0.975)*sqrt(1/Precision2),
           lowerSqrt = 1 - qnorm(0.975)*sqrt(1/Precision2),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt)
    )
  # agg
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed
n
totn
# whNorm <- as.data.frame(whNorm)
# whSqrt <- as.data.frame(whSqrt)
# whExact <- as.data.frame(whExact)
# for (i in 1:N) {
#   whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whExact[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
# }
apply(whNorm, 2, table)
apply(whSqrt, 2, table)
# apply(whExact, 2, table)


#####################
# Average number of patients per center
average_n <- 100

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- whSqrt <- matrix(NA, M, N)
# whExact <- matrix(0, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ 1, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  
  Gi <- approx(c(0, sf0$time), c(1, sf0$surv), h0$time, method="constant")$y
  Gi[is.na(Gi)] <- 0
  Gi <- c(1, Gi[-nt])
  for (i in 1:N) {
    pj <- rep(NA, n[i])
    end <- start + n[i] - 1
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      d$p[j] <- pj[j-start+1] <- sum(hSG)
    }
    # pO <- convolve.binomial(pj) # pO[k] contains P(D \leg k-1), for k=1,...,length(pj)+1
    # O <- sum(d$status[start:end])
    # left <- sum(pO[1:(O+1)])
    # right <- sum(pO[((O+1):length(pO))])
    # if (left>0.025) whExact[m, i] <- 1
    # if (left>0.5) whExact[m, i] <- 2
    # if (right<=0.025) whExact[m, i] <- 3
    start <- end + 1
  }
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), O=sum(status), E=sum(p), V=sum(p*(1-p)),
              Vx=V/E^2, Precision=1/Vx, # Vx is variance for x-axis, var(O/E)=V/E^2
              O2=sqrt(O), E2=sqrt(E), V2=V/(4*E), # V2 obtained by delta method
              Vx2=V2/E, # Vx2 is variance for x-axix, var(sqrt(O)/sqrt(E))=var(sqrt(O))/E=V2/E
              Precision2=1/Vx2) %>%
    mutate(Ratio=O/E,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           Ratio2=O2/E2,
           upperSqrt = 1 + qnorm(0.975)*sqrt(1/Precision2),
           lowerSqrt = 1 - qnorm(0.975)*sqrt(1/Precision2),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt)
    )
  # agg
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed
n
totn
# whNorm <- as.data.frame(whNorm)
# whSqrt <- as.data.frame(whSqrt)
# whExact <- as.data.frame(whExact)
# for (i in 1:N) {
#   whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whExact[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
# }
apply(whNorm, 2, table)
apply(whSqrt, 2, table)
# apply(whExact, 2, table)

#####################
# Average number of patients per center
average_n <- 250

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- whSqrt <- matrix(NA, M, N)
# whExact <- matrix(0, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ 1, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  
  Gi <- approx(c(0, sf0$time), c(1, sf0$surv), h0$time, method="constant")$y
  Gi[is.na(Gi)] <- 0
  Gi <- c(1, Gi[-nt])
  for (i in 1:N) {
    pj <- rep(NA, n[i])
    end <- start + n[i] - 1
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      d$p[j] <- pj[j-start+1] <- sum(hSG)
    }
    # pO <- convolve.binomial(pj) # pO[k] contains P(D \leg k-1), for k=1,...,length(pj)+1
    # O <- sum(d$status[start:end])
    # left <- sum(pO[1:(O+1)])
    # right <- sum(pO[((O+1):length(pO))])
    # if (left>0.025) whExact[m, i] <- 1
    # if (left>0.5) whExact[m, i] <- 2
    # if (right<=0.025) whExact[m, i] <- 3
    start <- end + 1
  }
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), O=sum(status), E=sum(p), V=sum(p*(1-p)),
              Vx=V/E^2, Precision=1/Vx, # Vx is variance for x-axis, var(O/E)=V/E^2
              O2=sqrt(O), E2=sqrt(E), V2=V/(4*E), # V2 obtained by delta method
              Vx2=V2/E, # Vx2 is variance for x-axix, var(sqrt(O)/sqrt(E))=var(sqrt(O))/E=V2/E
              Precision2=1/Vx2) %>%
    mutate(Ratio=O/E,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           Ratio2=O2/E2,
           upperSqrt = 1 + qnorm(0.975)*sqrt(1/Precision2),
           lowerSqrt = 1 - qnorm(0.975)*sqrt(1/Precision2),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt)
    )
  # agg
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed
n
totn
# whNorm <- as.data.frame(whNorm)
# whSqrt <- as.data.frame(whSqrt)
# whExact <- as.data.frame(whExact)
# for (i in 1:N) {
#   whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whExact[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
# }
apply(whNorm, 2, table)
apply(whSqrt, 2, table)
# apply(whExact, 2, table)


#####################
# Average number of patients per center
average_n <- 1000

set.seed(201807)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed for all replications

dt1 <- Sys.time()

whNorm <- whSqrt <- matrix(NA, M, N)
# whExact <- matrix(0, M, N)
for (m in 1:M)
{
  
  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * lam0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                  x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring exponential
  d$tcens <- rexp(totn, b)
  # d$tcens[1:n[1]] <- rexp(n[1], a) # first center has different rate of censoring
  # Additional censoring at tau
  d$tcens <- pmin(d$tcens, tau)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4, data=d)
  h0 <- basehaz(c1) # columns hazard, time
  lp <- predict(c1, type="lp")
  sf0 <- survfit(Surv(time, status==0) ~ 1, data=d)
  
  nt <- length(h0$time)
  d$p <- NA
  start <- 1
  
  Gi <- approx(c(0, sf0$time), c(1, sf0$surv), h0$time, method="constant")$y
  Gi[is.na(Gi)] <- 0
  Gi <- c(1, Gi[-nt])
  for (i in 1:N) {
    pj <- rep(NA, n[i])
    end <- start + n[i] - 1
    for (j in (start:end)) {
      hij <- h0$hazard * exp(lp[j])
      Sij <- c(1, exp(-hij)[-nt])
      hij <- diff(c(0, hij))
      hSG <- hij * Sij * Gi
      d$p[j] <- pj[j-start+1] <- sum(hSG)
    }
    # pO <- convolve.binomial(pj) # pO[k] contains P(D \leg k-1), for k=1,...,length(pj)+1
    # O <- sum(d$status[start:end])
    # left <- sum(pO[1:(O+1)])
    # right <- sum(pO[((O+1):length(pO))])
    # if (left>0.025) whExact[m, i] <- 1
    # if (left>0.5) whExact[m, i] <- 2
    # if (right<=0.025) whExact[m, i] <- 3
    start <- end + 1
  }
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), O=sum(status), E=sum(p), V=sum(p*(1-p)),
              Vx=V/E^2, Precision=1/Vx, # Vx is variance for x-axis, var(O/E)=V/E^2
              O2=sqrt(O), E2=sqrt(E), V2=V/(4*E), # V2 obtained by delta method
              Vx2=V2/E, # Vx2 is variance for x-axix, var(sqrt(O)/sqrt(E))=var(sqrt(O))/E=V2/E
              Precision2=1/Vx2) %>%
    mutate(Ratio=O/E,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Precision),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Precision),
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           Ratio2=O2/E2,
           upperSqrt = 1 + qnorm(0.975)*sqrt(1/Precision2),
           lowerSqrt = 1 - qnorm(0.975)*sqrt(1/Precision2),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt)
    )
  # agg
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed
n
totn
# whNorm <- as.data.frame(whNorm)
# whSqrt <- as.data.frame(whSqrt)
# whExact <- as.data.frame(whExact)
# for (i in 1:N) {
#   whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
#   whExact[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
# }
apply(whNorm, 2, table)
apply(whSqrt, 2, table)
# apply(whExact, 2, table)


==> R/Simulation/Simulation_stratified.R <==
library(mvtnorm)
library(survival)
library(MASS)
library(tidyverse)

# Number of centers
N <- 20
# Average number of patients per center
average_n <- 250
# Overdispersion parameter (for number of patients per center)
theta <- 4
# Rho's for X's (assumed to be the same for every pair, variances assumed to be 1)
rho <- 0.5
cormat <- diag(1, 4)
cormat[upper.tri(cormat)] <- cormat[lower.tri(cormat)] <- rho
# Effects on hazards
bet <- c(0, 0.5, 0, 0.5)
# Mean value of X's is assumed to possibly vary across centers
# Overall mean 0, variance varmean (independent)
varmean <- c(0, 0, 1, 1)
# Baseline rate (constant)
h0 <- 0.2
# Frailty variance (variance of random center effects)
fvar <- 0
# Censoring interval (rate)
a <- 0.1
b <- 0.3

M <- 1000

#####################

set.seed(201806)

# Random number of patients for each center
n <- rnegbin(N, mu=average_n, theta=theta)
# Total
totn <- sum(n)
# Number of patients per center is kept fixed from now on

dt1 <- Sys.time()

whNorm <- whSqrt <- whPois <- matrix(NA, M, N)
for (m in 1:M)
{

  # Case-mix variables
  Xm3 <- rnorm(N, mean=0, sd=varmean[3])
  Xm4 <- rnorm(N, mean=0, sd=varmean[4])
  X <- matrix(0, totn, 4)
  start <- 1
  for (i in 1:N)
  {
    end <- start + n[i] - 1
    X[start:end, ] <- rmvnorm(n[i], mean=c(0, 0, Xm3[i], Xm4[i]), sigma=cormat)
    start <- end + 1
  }
  # Event times (uncensored)
  # First frailty values
  if (fvar==0) frailties <- rep(1, N)
  if (fvar>0) frailties <- rgamma(N, shape = 1/fvar, rate = 1/fvar)
  frterm <- rep(frailties, n)
  tev <- rexp(totn, frterm * h0 * exp(X %*% bet))
  
  d <- data.frame(cic=rep(1:N, n), idaa=1:totn, tev=tev, tcens=NA,
                    x1=X[, 1], x2=X[, 2], x3=X[, 3], x4=X[, 4])
  d$one <- 1
  
  # Censoring at two years
  # Additional between a-b years
  # d$tcens <- runif(totn, a, b)
  d$tcens <- rexp(totn, b)
  d$tcens[1:n[1]] <- rexp(n[1], a)
  d$time <- pmin(d$tev, d$tcens)
  d$status <- as.numeric(d$tev <= d$tcens)
  
  c1 <- coxph(Surv(time, status) ~ x1 + x2 + x3 + x4 + strata(cic), data=d)
  d$lp <- predict(c1, type="lp")
  c1 <- coxph(Surv(time, status) ~ offset(lp), data=d)
  H0 <- basehaz(c1)
  d$O <- d$status
  d$E <- approxfun(c(0,H0$time), c(0,H0$hazard), method="constant")(d$time) * exp(d$lp)

  # d$O <- d$stat1
  # d$E <- d$stat1 - c1$residuals
  
  # d <- mutate(d,
  #             O = status,
  #             E = O - c1$residuals)
  
  agg <- group_by(d, cic) %>%
    summarise(n=n(), Observed=sum(O), Expected=sum(E)) %>%
    mutate(Ratio=Observed/Expected,
           upperNorm = 1 + qnorm(0.975)*sqrt(1/Expected),
           lowerNorm = 1 - qnorm(0.975)*sqrt(1/Expected),
           upperSqrt = (1 + qnorm(0.975)/(2 * sqrt(Expected)))^2,
           lowerSqrt = (1 - qnorm(0.975)/(2 * sqrt(Expected)))^2,
           upperPois = qpois(0.975, agg$Expected) / agg$Expected,
           lowerPois = qpois(0.025, agg$Expected) / agg$Expected,
           whNorm = (Ratio > lowerNorm) + (Ratio > 1) + (Ratio > upperNorm),
           whSqrt = (Ratio > lowerSqrt) + (Ratio > 1) + (Ratio > upperSqrt),
           whPois = (Ratio > lowerPois) + (Ratio > 1) + (Ratio > upperPois)
           )
  # agg
  
  # ggp <- ggplot(agg, aes(x = Expected, y = Ratio)) +
  #   geom_point(aes(Center=cic), alpha=0.5) +
  #   geom_line(aes(x = Expected, y=upperNorm)) +
  #   geom_line(aes(x = Expected, y=lowerNorm)) +
  #   geom_line(aes(x = Expected, y=upperSqrt)) +
  #   geom_line(aes(x = Expected, y=lowerSqrt)) +
  #   geom_line(aes(x = Expected, y=upperPois)) +
  #   geom_line(aes(x = Expected, y=lowerPois)) +
  #   geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + ylim(c(0, 4))+
  #   theme_classic()
  # ggp
  
  # pdf("funnelOS1.pdf")
  # ggp
  # dev.off()
  
  whNorm[m, ] <- agg$whNorm
  whSqrt[m, ] <- agg$whSqrt
  whPois[m, ] <- agg$whPois

}
dt2 <- Sys.time()
elapsed <- dt2 - dt1
elapsed

n
totn
whNorm <- as.data.frame(whNorm)
for (i in 1:N)  whNorm[, i] <- factor(whNorm[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whNorm, 2, table)
whSqrt <- as.data.frame(whSqrt)
for (i in 1:N)  whSqrt[, i] <- factor(whSqrt[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whSqrt, 2, table)
whPois <- as.data.frame(whPois)
for (i in 1:N)  whPois[, i] <- factor(whPois[, i], levels=0:3, labels=c("Below", "InBelowAvg", "InAboveAvg", "Above"))
apply(whPois, 2, table)


==> R/Simulation/funnel.r <==
library(foreign)
library(survival)
library(tidyverse)
library(lme4)
library(rms)


#======================= read data

#setwd('//vf-datasafe/datasafe$/div5/ms/JACIE_425/BSBMT')
setwd('M:\\EBMT\\benchmark0.1')

d = read.spss("JACIE4CC used for BSBMT presentation.sav", to.data.frame=TRUE, use.value.labels=FALSE)
hyptrend=as.numeric(d$hyptrend)        # get numerical value, to be used as covariate
cic=factor(d$cic)                      # watch: multiple centers can have same label, but not same (numerical) value
dismclfd.num=d$dismclfd
# to use as center names: c(t(outer( letters, letters,FUN=paste ,sep="")))

d = read.spss("JACIE4CC used for BSBMT presentation.sav", to.data.frame=TRUE, use.value.labels=TRUE)

names(d) = casefold(names(d))                       # small caps for variable names

d$center=d$cic                # center names (not unique)
d$cic=cic                     # center numbers 
d$hyptrend=hyptrend           # numerical
d$dismclfd.num=dismclfd.num   # numerical

d$year = as.numeric(as.character(d$y))            # year is numerical, y is categorical
d=mutate(d,age18=(d$agetrt<=18))

d <- tbl_df(d)

#d$cic=d$cic[sample(nrow(d))]                      # randomize center IDs

#======================== specify populations

# d0 = data for setting the benchmark, i.e. fitting case mix model
# d1 = data for evaluating performance wrt benchmark
# formula = case mix model


# model=1
# dir=paste('/output/model',model,'/',sep='')
# dir=paste(getwd(),dir,sep='')
# dir.create(dir)


# all ALLOs in Europe between 2008 and 2013.
d = filter(d, vtrantyp=="Allogeneic" )
d = filter(d, year >= 2008 & year <= 2013)
#d = filter(d, iso != "CA" & iso != "CY" & iso != "MY")
d = droplevels(d)           # clean up factors with empty levels

# population to set the benchmark
d0=d

# population to do the benchmark
d1=d               # does not have to be subset of d0


#======================
#====================== benchmark on fup
#======================

# censoring distribution

d0$status = (d0$srv_s=='alive') * (d0$srv  <= 12)    # event is loss to fup before 12 months
d0$time   = pmin(d0$srv, 12)                          # artificial censoring at 12 months
nt=length(unique(d0$time))                            # number of time points. Note: min(d$time)=0
fit.fup  = coxph(Surv(time, status) ~ 1, data=d0)
H0.fup   = basehaz(fit.fup)                          # cum. hazard
lp.fup   = predict(fit.fup, type="lp", newdata=d1)   # individual linear predictors ** on d1 **
H.fup    = outer(H0.fup[,1],exp(lp.fup))             # individual cum. hazards
h.fup    = apply(rbind(0,H.fup),2,diff)              # individual hazard functions
S.fup    = exp(-H.fup)                               # individual survival functions


# survival distribution
# NB impute missing values in d0 (MI) and d1 (UNhealthy pat)

d0$status = (d0$srv_s=='dead') * (d0$srv  <= 12)      # event is death before 12 months
# fit.srv = coxph(Surv(time, status) ~ iso + score4 + stage + year + agetrt + hyptrend + strata(dismclfd), data=d)
fit.srv = coxph(Surv(time, status) ~ cic + iso + score4 + stage + year + agetrt + hyptrend, data=d0)
H0.srv  = basehaz(fit.srv)                           # baseline cum. hazard
lp.srv  = predict(fit.srv, type="lp", newdata=d1)    # individual linear predictors  ** on d1 **
H.srv   = outer(H0.srv[,1],exp(lp.srv))              # individual cum. hazards 
h.srv   = apply(rbind(0,H.srv),2,diff)               # individual hazard functions
S.srv   = exp(-H.srv)                                # individual survival functions


# Now, for each patient, compute the prob of observing the censoring event before 1 year. Ig
# T is the survival time, and c is the censoring time, then compute under the assumption that
# the censoring distribution is the same for all centers.
#
# P(C < T and C < 12 | center, patient char) = int_{c=0}^12 P(C=c) P(T > c | center, patient char) 
# = int_{c=0}^12 hazard_C(c) P(C>c) P(T > c | center, patient char)

d1$pr = colSums(h.fup * S.fup * S.srv)

d1 = mutate(d1,
           status = (srv_s=='alive') * (srv  <= 12),    # loss to fup
           pr = pr)

val.prob(p=d1$pr,y=d1$status,g=10,riskdist="predicted",lim=c(0,1.5*max(d1$pr)))  #check calibration


# aggregate over centers. watch out: assuming no missings!
agg <- group_by(d1, cic) %>%
  summarise(center=first(center), n=n(), Observed=sum(status), Expected=sum(pr), Variance=sum(pr*(1-pr))) %>%
  mutate(OE=Observed/Expected) %>% 
  mutate(Z=(Observed - Expected)/sqrt(Variance)) %>%
  mutate(best_third=Z<quantile(Z,0.33))


# make funnel plot
ggp <- ggplot(agg, aes(x = Expected^2/Variance, y = OE, colour=best_third)) +
  geom_point() + 
  scale_color_manual(values=c("grey70","grey30")) +
  geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + 
  ylim(c(0, 4)) +
  labs(title='1-year follow-up', x='Precision',y="Observed / Expected")

agg1=agg[1,]
ggp = ggp + geom_point(data=agg1,colour='blue',size=4,show.legend=FALSE)
agg2=agg[agg$OE>4,]
ggp = ggp + geom_point(data=agg2,colour='grey70',pch17,show.legend=FALSE)

# add bounds. Under H0, O/E approx normal(mu=1,variance=V/E^2)

precision=seq(1,1.1*max(agg$Expected^2/agg$Variance),0.1)
upper1=1 + 1.96/sqrt(precision)
lower1=1 - 1.96/sqrt(precision)
crit=qnorm(1-0.05/nrow(agg))
upper2=1 + crit/sqrt(precision)
lower2=1 - crit/sqrt(precision)
bounds=data.frame(precision,upper1,lower1,upper2,lower2)

ggp = ggp +  
  geom_line(aes(x = precision, y=upper1),inherit.aes = FALSE,color="orange",bounds) +
  geom_line(aes(x = precision, y=lower1),inherit.aes = FALSE,color="yellow",bounds) +
  geom_line(aes(x = precision, y=upper2),inherit.aes = FALSE,color='red',bounds) +
  geom_line(aes(x = precision, y=lower2),inherit.aes = FALSE,color='green',bounds)


print(ggp)
ggsave('funnel_fup.pdf')


#======================
#====================== benchmark on survival
#======================


# censoring distribution

d0$status = (d0$srv_s=='alive') * (d0$srv  <= 12)    # event is loss to fup before 12 months
d0$time   = pmin(d0$srv, 12)                         # artificial censoring at 12 months
nt=length(unique(d0$time))                           # number of time points. Note: min(d$time)=0
fit.fup  = coxph(Surv(time, status) ~ cic, data=d0)
H0.fup   = basehaz(fit.fup)                          # cum. hazard
lp.fup   = predict(fit.fup, type="lp", newdata=d1)   # individual linear predictors ** on d1 **
H.fup    = outer(H0.fup[,1],exp(lp.fup))             # individual cum. hazards
h.fup    = apply(rbind(0,H.fup),2,diff)              # individual hazard functions
S.fup    = exp(-H.fup)                               # individual survival functions


# survival distribution

# NB do coxph on for survival on centers with best fup (use filter). Then interpolate H0.srv to timepoints of fit.fup
# # NB impute missing values in d0 (MI) and d1 (healthy pat)

d0$status = (d0$srv_s=='dead') * (d0$srv  <= 12)      # event is death before 12 months
fit.srv = coxph(Surv(time, status) ~ iso + score4 + stage + year + agetrt + hyptrend, data=d0)
H0.srv  = basehaz(fit.srv)                           # baseline cum. hazard
lp.srv  = predict(fit.srv, type="lp", newdata=d1)    # individual linear predictors ** on d1 **
H.srv   = outer(H0.srv[,1],exp(lp.srv))              # individual cum. hazards 
h.srv   = apply(rbind(0,H.srv),2,diff)               # individual hazard functions
S.srv   = exp(-H.srv)                                # individual survival functions


# Now, for each patient, compute the prob of observing death before censoring before 1 year. Ig
# T is the survival time, and C is the censoring time, then compute under the assumption that
# the censoring distribution is the same for all centers.
#
# P(T < C and T < 12 | center, patient char) = int_{t=0}^12 P(T=t | patient char) P(C > t | center) 
# = int_{t=0}^12 hazard_T(t) P(T>t | pat char) P(C > t | center)

d1$pr = colSums(h.srv * S.srv * S.fup)

d1 = mutate(d1,
            status = (srv_s=='dead') * (srv  <= 12),    # loss to fup
            pr = pr)

val.prob(p=d1$pr,y=d1$status,g=10,riskdist="predicted",lim=c(0,max(d1$pr)))  #check calibration

# aggregate over centers. watch out: assuming no missings!
agg <- group_by(d1, cic) %>%
  summarise(center=first(center), n=n(), Observed=sum(status), Expected=sum(pr), Variance=sum(pr*(1-pr))) %>%
  mutate(OE=Observed/Expected) %>% 
  mutate(Z=(Observed - Expected)/sqrt(Variance)) %>%
  mutate(best_third=Z<quantile(Z,0.33))


# make funnel plot
ggp <- ggplot(agg, aes(x = Expected^2/Variance, y = OE)) +
  geom_point() + 
  scale_color_manual(values=c("grey30")) +
  geom_abline(slope=0, intercept=1, aes(linetype=3, lwd=1.2)) + 
  ylim(c(0, 4)) +
  labs(title='1-year survival', x='Precision',y="Observed / Expected")

agg1=agg[1,]
ggp = ggp + geom_point(data=agg1,colour='blue',size=4,show.legend=FALSE)
agg2=agg[agg$OE>4,]
ggp = ggp + geom_point(data=agg2,colour='grey70',pch17,show.legend=FALSE)

# add bounds. Under H0, O/E approx normal(mu=1,variance=V/E^2)

precision=seq(1,1.1*max(agg$Expected^2/agg$Variance),0.1)
upper1=1 + 1.96/sqrt(precision)
lower1=1 - 1.96/sqrt(precision)
crit=qnorm(1-0.05/nrow(agg))
upper2=1 + crit/sqrt(precision)
lower2=1 - crit/sqrt(precision)
bounds=data.frame(precision,upper1,lower1,upper2,lower2)

ggp = ggp +  
  geom_line(aes(x = precision, y=upper1),inherit.aes = FALSE,color="orange",bounds) +
  geom_line(aes(x = precision, y=lower1),inherit.aes = FALSE,color="yellow",bounds) +
  geom_line(aes(x = precision, y=upper2),inherit.aes = FALSE,color='red',bounds) +
  geom_line(aes(x = precision, y=lower2),inherit.aes = FALSE,color='green',bounds)


print(ggp)
ggsave('funnel_mort.pdf')



